Observation of Feynman scaling violations and evidence for a new resonance at RHIC

We report measurements of forward jets and dijets produced in Cu+Au collisions at $\sqrt{s_{NN}}=200$ GeV at the Relativistic Heavy Ion Collider. We also report dijet production cross sections in p+p collisions at $\sqrt{s}=510$ GeV. We use the invariant dijet mass to search for indications of new particles. The p+p dijet results are compatible with string fragmentation models tuned to fit LHC data. The Cu+Au jet results far exceed Feynman scaling limits, and are compatible with models that incorporate string fusion to increase parton energy, acting as a QCD accelerator. The Cu+Au dijet results can be mostly explained by double parton scattering due to a parton flux from multiple p+p interactions with $\sqrt{s}>>\sqrt{s_{NN}}$. Further indication of the increased parton energy is obtained from evidence of single- and double-$\Upsilon$(1S) production in the forward direction in Cu+Au collisions. Finally, we report evidence for the production of a new resonance, reconstructed from its dijet decay.

==> texit.sh <==
#!/bin/csh 
# texit.sh <fname> 
#
set fname=$1


echo Cleanup
rm -v $fname.aux
echo Run LaTex twice...
latex $fname.tex
latex $fname.tex
echo Generate postscript...
dvips $fname.dvi -t letter -o $fname.ps
echo Generate PDF...
ps2pdf $fname.ps


